Lessons from the AdKDD'21 Privacy-Preserving ML Challenge

Designing data sharing mechanisms providing performance and strong privacy guarantees is a hot topic for the Online Advertising industry. Namely, a prominent proposal discussed under the Improving Web Advertising Business Group at W3C only allows sharing advertising signals through aggregated, differentially private reports of past displays. To study this proposal extensively, an open Privacy-Preserving Machine Learning Challenge took place at AdKDD'21, a premier workshop on Advertising Science with data provided by advertising company Criteo. In this paper, we describe the challenge tasks, the structure of the available datasets, report the challenge results, and enable its full reproducibility. A key finding is that learning models on large, aggregated data in the presence of a small set of unaggregated data points can be surprisingly efficient and cheap. We also run additional experiments to observe the sensitivity of winning methods to different parameters such as privacy budget or quantity of available privileged side information. We conclude that the industry needs either alternate designs for private data sharing or a breakthrough in learning with aggregated data only to keep ad relevance at a reasonable level.

==> figures/figs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6896d97a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "1b9aad2e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ad0e5356",
   "metadata": {},
   "outputs": [],
   "source": [
    "def parse_line(l):\n",
    "    l = l.split('&')\n",
    "    return [clean_tok(_) for _ in l]\n",
    "\n",
    "def clean_tok(_):\n",
    "    _ = _.strip().replace('\\\\','').replace('textbf{','').replace('}','').strip()\n",
    "    return float(_)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "d04892e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "s=\"\"\"0  &  0.292  &  1e3 \\\\\n",
    "10  &  0.292  &  1e3\\\\\n",
    "textbf{17}  &  0.291  &  1e3\\\\\n",
    "50  &  0.290  &  1e3\\\\\n",
    "250  &  0.280  &  4e3\\\\\n",
    "1e3  &  0.264  &  1.6e4\\\\\n",
    "5e3  &  0.241  &  6.4e4\\\\\n",
    "2.5e4  &  0.158  &  6.4e4\\\\\"\"\"\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_al = pd.DataFrame(data=d, columns=['$\\sigma$','NCE','$\\lambda$'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f7b2edad",
   "metadata": {},
   "outputs": [],
   "source": [
    "s=\"\"\"0  & 0.288 &  0 \\\\\n",
    "10  &  0.280  &  200\\\\\n",
    "textbf{17}  &  0.276  &  200\\\\\n",
    "50  &  0.271  &  200\\\\\n",
    "250  &  0.261  &  200\\\\\n",
    "1e3  &  0.251  &  200\\\\\n",
    "5e3  &  0.241  &  200\\\\\n",
    "2.5e4  &  0.228  &  200\\\\\"\"\"\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_te = pd.DataFrame(data=d, columns=['$\\sigma$','NCE','prior'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f7a613e0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = df_al.plot(x='$\\sigma$', y='NCE', label='Agg.Logistic', logx=True, ms=10, marker='o')\n",
    "ax = df_te.plot(x='$\\sigma$', y='NCE', label='Enrich', logx=True, ax=ax, ms=10, marker='o')\n",
    "ax.set_ylabel('NCE')\n",
    "ax.set_ylim(.15,.33)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('NCE_click.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a74b124e",
   "metadata": {},
   "outputs": [],
   "source": [
    "s=\"\"\"10 & 0.315 & 1e+03     \\\\\n",
    "17 & 0.315 & 1e+03     \\\\\n",
    "50 & 0.312 & 1e+03     \\\\\n",
    "250 & 0.287 & 4e+03     \\\\\n",
    "1e+03 & 0.256 & 1.6e+04     \\\\\n",
    "5e+03 & 0.203 & 6.4e+04     \\\\\n",
    "2.5e+04 & -0.0605 & 6.4e+04     \\\\\"\"\"\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_al_sales = pd.DataFrame(data=d, columns=['$\\sigma$','NCE','$\\lambda$'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "1508d154",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = df_al_sales.plot(x='$\\sigma$', y='NCE', label='Agg.Logistic', logx=True, ms=10, marker='o')\n",
    "#ax = df_te_sales.plot(x='$\\sigma$', y='NCE', label='Enrich', logx=True, ax=ax, ms=10, marker='o')\n",
    "ax.set_ylabel('NCE')\n",
    "ax.set_ylim(.15,.33)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('NCE_sales.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "20562f16",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 13})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "0ea920f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Granular Sample Size</th>\n",
       "      <th>Agg.Logistic</th>\n",
       "      <th>Enrich</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>100000.0</td>\n",
       "      <td>0.111</td>\n",
       "      <td>0.283</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>200000.0</td>\n",
       "      <td>0.221</td>\n",
       "      <td>0.288</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>500000.0</td>\n",
       "      <td>0.275</td>\n",
       "      <td>0.293</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1000000.0</td>\n",
       "      <td>0.289</td>\n",
       "      <td>0.295</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2000000.0</td>\n",
       "      <td>0.294</td>\n",
       "      <td>0.298</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>3630000.0</td>\n",
       "      <td>0.297</td>\n",
       "      <td>0.299</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Granular Sample Size  Agg.Logistic  Enrich\n",
       "0              100000.0         0.111   0.283\n",
       "1              200000.0         0.221   0.288\n",
       "2              500000.0         0.275   0.293\n",
       "3             1000000.0         0.289   0.295\n",
       "4             2000000.0         0.294   0.298\n",
       "5             3630000.0         0.297   0.299"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = '''1e5  &  0.111  & 0.283 \\\\ \n",
    "2e5  &  0.221  & 0.288 \\\\ \n",
    "5e5  &  0.275  & 0.293 \\\\ \n",
    "1e6  &  0.289 & 0.295 \\\\ \n",
    "2e6  &  0.294  & 0.298 \\\\ \n",
    "3.63e6  &  0.297  & 0.299 \\\\ '''\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_samplesize_click = pd.DataFrame(data=d, columns=['Granular Sample Size','Agg.Logistic','Enrich'])\n",
    "\n",
    "ax = df_samplesize_click.plot(x='Granular Sample Size', y='Agg.Logistic', label='Agg.Logistic', ms=10, marker='o')\n",
    "ax = df_samplesize_click.plot(x='Granular Sample Size', y='Enrich', label='Enrich', ms=10, marker='o', ax=ax)\n",
    "ax.set_ylabel('NCE')\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('sample_size_click_no_noise.png')\n",
    "df_samplesize_click"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "0412b7b4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = '''1e5  &  0.263  & 0.280 \\\\ \n",
    "2e5  &  0.268  & 0.284 \\\\ \n",
    "5e5  &  0.281  & 0.288 \\\\ \n",
    "1e6  &  0.289 & 0.291 \\\\ \n",
    "2e6  &  0.294  & 0.293 \\\\ \n",
    "3.63e6  &  0.296  & 0.294 \\\\ '''\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_samplesize_click = pd.DataFrame(data=d, columns=['Granular Sample Size','Agg.Logistic','Enrich'])\n",
    "\n",
    "ax = df_samplesize_click.plot(x='Granular Sample Size', y='Agg.Logistic', label='Agg.Logistic (unlabeled)', \n",
    "                              ms=7, marker='o')\n",
    "ax = df_samplesize_click.plot(x='Granular Sample Size', y='Enrich', label='Enrich (labeled)', \n",
    "                              ms=7, marker='o', ax=ax)\n",
    "ax.plot(df_samplesize_click['Granular Sample Size'], [.312]*6, '--', label='Skyline', color='magenta')\n",
    "ax.plot(df_samplesize_click['Granular Sample Size'], [.265]*6, '--', ms=10, label='AGLearn')\n",
    "enrich_ix = 0\n",
    "agglog_ix = 3\n",
    "ax.plot(df_samplesize_click.iloc[agglog_ix]['Granular Sample Size'], \n",
    "        df_samplesize_click.iloc[agglog_ix]['Agg.Logistic'], ms=15, marker='*', c='steelblue', \n",
    "        label='challenge case n=1e6')\n",
    "ax.plot(df_samplesize_click.iloc[enrich_ix]['Granular Sample Size'], \n",
    "        df_samplesize_click.iloc[enrich_ix]['Enrich'], ms=15, marker='*', c='darkorange', \n",
    "        label='challenge case n=1e5')\n",
    "\n",
    "#ax.set_ylim(.26, .315)\n",
    "ax.set_ylabel('NCE')\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.legend()\n",
    "plt.savefig('sample_size_click_noise_chalenge.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "e0d86b8d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.312, 0.312, 0.312, 0.312, 0.312, 0.312]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[.312]*6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "53da93cf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s='''25  &  .280  & .237  \\\\\n",
    "50  &  .284  & .248  \\\\\n",
    "100  & .288  & .259  \\\\\n",
    "200  & .291  & .269  \\\\\n",
    "400  & .293  & .277  \\\\\n",
    "800  & .293 & .282  \\\\\n",
    "1000  & .292  & .283  \\\\\n",
    "2000  & .289  & .284  \\\\\n",
    "4000  & .285  & .282  \\\\\n",
    "8000  & .279  & .277  \\\\\n",
    "16000  & .272  & .271  \\\\'''\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_rescale_click = pd.DataFrame(data=d, columns=['$\\lambda$', 'rescale', 'no rescale'])\n",
    "\n",
    "star_rescale_ix = np.argmax(df_rescale_click['rescale'])\n",
    "star_no_rescale_ix = np.argmax(df_rescale_click['no rescale'])\n",
    "\n",
    "ax = df_rescale_click.plot(x='$\\lambda$', y='rescale', logx=True, label='rescale', ms=5, marker='o')\n",
    "ax = df_rescale_click.plot(x='$\\lambda$', y='no rescale', label='no rescale', ms=5, marker='o', ax=ax)\n",
    "ax.plot(df_rescale_click.iloc[star_rescale_ix]['$\\lambda$'], \n",
    "        df_rescale_click.iloc[star_rescale_ix]['rescale'], ms=15, marker='*', c='steelblue')\n",
    "ax.plot(df_rescale_click.iloc[star_no_rescale_ix]['$\\lambda$'], \n",
    "        df_rescale_click.iloc[star_no_rescale_ix]['no rescale'], ms=15, marker='*', c='darkorange')\n",
    "ax.set_ylabel('NCE')\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('rescale.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "425562b2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s='''25  &  .280  &  .0537  \\\\\n",
    "50  &  .284  &  .152  \\\\\n",
    "100  & .288  &  .219  \\\\\n",
    "200  & .291  &  .26  \\\\\n",
    "400  & .293  &  .278  \\\\\n",
    "800  & .293  & .287  \\\\\n",
    "1000  & .292  & .288  \\\\\n",
    "2000  & .289  & .288  \\\\\n",
    "4000  & .285  & .284  \\\\\n",
    "8000  & .279  & .279  \\\\\n",
    "16000  & .272  & .272  \\\\'''\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_holdout_click = pd.DataFrame(data=d, columns=['$\\lambda$', 'test', 'holdout'])\n",
    "\n",
    "star_test_ix = np.argmax(df_holdout_click['test'])\n",
    "star_holdout_ix = np.argmax(df_holdout_click['holdout'])\n",
    "\n",
    "ax = df_holdout_click.plot(x='$\\lambda$', y='test', logx=True, label='learning using $X_{test}$', ms=5, marker='o')\n",
    "ax = df_holdout_click.plot(x='$\\lambda$', y='holdout', label='learning using $X_{holdout}$', ms=5, marker='o', ax=ax)\n",
    "ax.plot(df_holdout_click.iloc[star_test_ix]['$\\lambda$'], \n",
    "        df_holdout_click.iloc[star_test_ix]['test'], ms=15, marker='*', c='steelblue')\n",
    "ax.plot(df_holdout_click.iloc[star_holdout_ix]['$\\lambda$'], \n",
    "        df_holdout_click.iloc[star_holdout_ix]['holdout'], ms=15, marker='*', c='darkorange')\n",
    "ax.set_ylabel('NCE')\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.ylim(.25, .3)\n",
    "plt.savefig('holdout.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "0a58b109",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#    LR (quad) & 88,600,473 & 1 & .312\\\\\n",
    "s='''88,600,473 & 1 & .312\\\\\n",
    "8,860,047 & .1 & .296 \\\\\n",
    "886,004 &.01 & .269 \\\\\n",
    "88,600 &.001 & .237 \\\\\n",
    "8,860 &.0001 & .185 \\\\'''.replace(',','')\n",
    "d = [parse_line(_) for _ in s.split('\\n')]\n",
    "df_skyline = pd.DataFrame(data=d, columns=['Raw Sample Size', 'scale', 'NCE'])\n",
    "\n",
    "ax = df_skyline.plot(x='Raw Sample Size', y='NCE', logx=True, ms=5, marker='o', label='FFM Skyline',c='magenta')\n",
    "ax.plot(88600473, .312, ms=15, marker='o', c='magenta', label='LR(quad) Skyline', alpha=.5)\n",
    "ax.plot(df_skyline['Raw Sample Size'], [.289]*5, '--', ms=10, label='AggLogistic (challenge)')\n",
    "ax.plot(df_skyline['Raw Sample Size'], [.280]*5, '--', ms=10, label='Enrich (challenge)')\n",
    "ax.plot(df_skyline['Raw Sample Size'], [.265]*5, '--', ms=10, label='AGLearn')\n",
    "ax.set_ylabel('NCE')\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.legend()\n",
    "plt.savefig('click_skyline.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "de12ce46",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/leaderboard_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "c997e818",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ed399880",
   "metadata": {},
   "outputs": [],
   "source": [
    "click_skyline = 0.22318368565683844\n",
    "click_baseline = 0.32447435143182957\n",
    "sale_skyline = 0.017178938521777168\n",
    "sale_baseline = 0.025945295635501846"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0cfd7a30",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_dev = pd.read_csv('all_leaderboard_submissions-DEV-AUG4.csv')\n",
    "df_final = pd.read_csv('all_leaderboard_submissions-FINAL-AUG4.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "4055ad2d",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = []\n",
    "for participant in df_final.participant.unique():\n",
    "    f = df_final[df_final.participant == participant]\n",
    "    click_llh_final = f.click_logloss.min()\n",
    "    sale_llh_final = f.sale_logloss.min()\n",
    "    sale_llh_final = np.nan if sale_llh_final == 10000.0 else sale_llh_final\n",
    "    d = df_dev[df_dev.participant == participant]\n",
    "    click_llh_dev = d.click_logloss.min()\n",
    "    sale_llh_dev = d.sale_logloss.min()\n",
    "    sale_llh_dev = np.nan if sale_llh_dev == 10000.0 else sale_llh_dev\n",
    "    data += [[participant, click_llh_final, sale_llh_final, click_llh_dev, sale_llh_dev]]\n",
    "df = pd.DataFrame(data=data, columns=['participant', 'click_logloss_final', 'sale_logloss_final', 'click_logloss_dev', 'sale_logloss_dev'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "35d9c1fb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>participant</th>\n",
       "      <th>click_logloss_final</th>\n",
       "      <th>sale_logloss_final</th>\n",
       "      <th>click_logloss_dev</th>\n",
       "      <th>sale_logloss_dev</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>p_a_arty</td>\n",
       "      <td>0.232662</td>\n",
       "      <td>0.018418</td>\n",
       "      <td>0.232351</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Team Alejandro Mosquera</td>\n",
       "      <td>0.258088</td>\n",
       "      <td>0.020421</td>\n",
       "      <td>0.256384</td>\n",
       "      <td>0.020421</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>kss</td>\n",
       "      <td>0.231040</td>\n",
       "      <td>0.018253</td>\n",
       "      <td>0.231125</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Team Lil Klick</td>\n",
       "      <td>0.232206</td>\n",
       "      <td>0.018322</td>\n",
       "      <td>0.232249</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Team i486DX2</td>\n",
       "      <td>0.228707</td>\n",
       "      <td>0.017583</td>\n",
       "      <td>0.228707</td>\n",
       "      <td>0.017583</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               participant  click_logloss_final  sale_logloss_final  \\\n",
       "0                 p_a_arty             0.232662            0.018418   \n",
       "1  Team Alejandro Mosquera             0.258088            0.020421   \n",
       "2                      kss             0.231040            0.018253   \n",
       "3           Team Lil Klick             0.232206            0.018322   \n",
       "4             Team i486DX2             0.228707            0.017583   \n",
       "\n",
       "   click_logloss_dev  sale_logloss_dev  \n",
       "0           0.232351               NaN  \n",
       "1           0.256384          0.020421  \n",
       "2           0.231125               NaN  \n",
       "3           0.232249               NaN  \n",
       "4           0.228707          0.017583  "
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "2280144d",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 13})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "fde55429",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(12,6))\n",
    "ax = plt.subplot()\n",
    "\n",
    "df = df.sort_values(by='click_logloss_final')\n",
    "\n",
    "ax.plot(df.participant, df.click_logloss_final, ms=12,\n",
    "        linestyle='None', marker='o', color='orange', label='final logloss')\n",
    "plt.xticks(rotation=45, ha='right')\n",
    "ax.plot(df.participant, df.click_logloss_dev, linestyle='None', marker='+', \n",
    "        ms=12, color='blue', label='dev logloss')\n",
    "\n",
    "ax.plot(click_skyline*np.ones(len(df)), 'g--', label='skyline')\n",
    "ax.plot(1.02*click_skyline*np.ones(len(df)), 'g--', alpha=.5, label='skyline + 2%')\n",
    "ax.plot(1.05*click_skyline*np.ones(len(df)), 'g--', alpha=.25, label='skyline + 5%')\n",
    "ax.plot(1.1*click_skyline*np.ones(len(df)), 'g--', alpha=.1, label='skyline + 10%')\n",
    "#ax.plot(click_baseline*np.ones(len(df)), 'k--', alpha=.5, label='dummy')\n",
    "ax.axline((10,.220),(10,.260), color='k', alpha=.5, label='top 10')\n",
    "ax.axline((20,.220),(20,.260), color='k', alpha=.25, label='top 20')\n",
    "ax.axline((30,.220),(30,.260), color='k', alpha=.25, label='top 30')\n",
    "\n",
    "ax.set_ylim(.22, .26)\n",
    "ax.legend(loc='lower right')\n",
    "plt.xlabel('Participant')\n",
    "plt.ylabel('Log Loss')\n",
    "plt.title('Click Prediction Task')\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('click_perf.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7b5386fc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(12,6))\n",
    "ax = plt.subplot()\n",
    "\n",
    "df = df[np.isnan(df.sale_logloss_final) != True].sort_values(by='sale_logloss_final')\n",
    "\n",
    "ax.plot(df.participant, df.sale_logloss_final, ms=12,\n",
    "        linestyle='None', marker='o', color='orange', label='final logloss')\n",
    "plt.xticks(rotation=45, ha='right')\n",
    "ax.plot(df.participant, df.sale_logloss_dev,  ms=12, linestyle='None', marker='+', \n",
    "        color='blue', label='dev logloss')\n",
    "\n",
    "ax.plot(sale_skyline*np.ones(len(df)), 'g--', label='skyline')\n",
    "ax.plot(1.02*sale_skyline*np.ones(len(df)), 'g--', alpha=.5, label='skyline + 2%')\n",
    "ax.plot(1.05*sale_skyline*np.ones(len(df)), 'g--', alpha=.25, label='skyline + 5%')\n",
    "ax.plot(1.1*sale_skyline*np.ones(len(df)), 'g--', alpha=.1, label='skyline + 10%')\n",
    "#ax.plot(click_baseline*np.ones(len(df)), 'k--', alpha=.5, label='dummy')\n",
    "\n",
    "#ax.axline((10,.017),(10,.0227), color='k', alpha=.5, label='top 10')\n",
    "\n",
    "\n",
    "ax.set_ylim(.017, .0227)\n",
    "ax.legend(loc='upper left')\n",
    "plt.xlabel('Participant')\n",
    "plt.ylabel('Log Loss')\n",
    "plt.title('Sale Prediction Task')\n",
    "plt.tight_layout()\n",
    "plt.savefig('sale_perf.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "091bbcfe",
   "metadata": {},
   "outputs": [],
   "source": [
    "click_dev_rank = df_dev.sort_values(by='click_logloss')[['participant', 'click_logloss']]\n",
    "click_dev_rank = click_dev_rank.groupby('participant').min().sort_values(by='click_logloss')\n",
    "click_dev_rank['rank'] = np.arange(1, len(click_dev_rank)+1).astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "899a9211",
   "metadata": {},
   "outputs": [],
   "source": [
    "click_final_rank = df_final.sort_values(by='click_logloss')[['participant', 'click_logloss']]\n",
    "click_final_rank = click_final_rank.groupby('participant').min().sort_values(by='click_logloss')\n",
    "click_final_rank['rank'] = np.arange(1, len(click_final_rank)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "475b4b9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "click_ranks = click_dev_rank.merge(\n",
    "    click_final_rank, on='participant', how='outer', suffixes=('_dev', '_final')\n",
    ").fillna(10000).sort_values(by='rank_final')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "08686cca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>click_logloss_dev</th>\n",
       "      <th>rank_dev</th>\n",
       "      <th>click_logloss_final</th>\n",
       "      <th>rank_final</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participant</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Team i486DX2</th>\n",
       "      <td>0.228707</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.228707</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team B2</th>\n",
       "      <td>0.229662</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.229662</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team R2</th>\n",
       "      <td>0.230859</td>\n",
       "      <td>3.0</td>\n",
       "      <td>0.230858</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team Baldur</th>\n",
       "      <td>0.230864</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.230864</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>kss</th>\n",
       "      <td>0.231125</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.231040</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team will_go</th>\n",
       "      <td>0.232286</td>\n",
       "      <td>8.0</td>\n",
       "      <td>0.231674</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team MLHuskies</th>\n",
       "      <td>0.232083</td>\n",
       "      <td>6.0</td>\n",
       "      <td>0.232054</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>or</th>\n",
       "      <td>10000.000000</td>\n",
       "      <td>10000.0</td>\n",
       "      <td>0.232096</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team Lil Klick</th>\n",
       "      <td>0.232249</td>\n",
       "      <td>7.0</td>\n",
       "      <td>0.232206</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team The D</th>\n",
       "      <td>0.232393</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.232393</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                click_logloss_dev  rank_dev  click_logloss_final  rank_final\n",
       "participant                                                                 \n",
       "Team i486DX2             0.228707       1.0             0.228707           1\n",
       "Team B2                  0.229662       2.0             0.229662           2\n",
       "Team R2                  0.230859       3.0             0.230858           3\n",
       "Team Baldur              0.230864       4.0             0.230864           4\n",
       "kss                      0.231125       5.0             0.231040           5\n",
       "Team will_go             0.232286       8.0             0.231674           6\n",
       "Team MLHuskies           0.232083       6.0             0.232054           7\n",
       "or                   10000.000000   10000.0             0.232096           8\n",
       "Team Lil Klick           0.232249       7.0             0.232206           9\n",
       "Team The D               0.232393      10.0             0.232393          10"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "click_ranks[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "abc72d08",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>sale_logloss_dev</th>\n",
       "      <th>rank_dev</th>\n",
       "      <th>sale_logloss_final</th>\n",
       "      <th>rank_final</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>participant</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Team i486DX2</th>\n",
       "      <td>0.017583</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.017583</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team R2</th>\n",
       "      <td>0.028806</td>\n",
       "      <td>8.0</td>\n",
       "      <td>0.018008</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>or</th>\n",
       "      <td>10000.000000</td>\n",
       "      <td>10000.0</td>\n",
       "      <td>0.018074</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team B2</th>\n",
       "      <td>0.018119</td>\n",
       "      <td>2.0</td>\n",
       "      <td>0.018119</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team Baldur</th>\n",
       "      <td>0.018242</td>\n",
       "      <td>3.0</td>\n",
       "      <td>0.018242</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>kss</th>\n",
       "      <td>10000.000000</td>\n",
       "      <td>10000.0</td>\n",
       "      <td>0.018253</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team Lil Klick</th>\n",
       "      <td>10000.000000</td>\n",
       "      <td>10000.0</td>\n",
       "      <td>0.018322</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>p_a_arty</th>\n",
       "      <td>10000.000000</td>\n",
       "      <td>10000.0</td>\n",
       "      <td>0.018418</td>\n",
       "      <td>8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>tEarth</th>\n",
       "      <td>0.018669</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.018669</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Team MLHuskies</th>\n",
       "      <td>0.019147</td>\n",
       "      <td>5.0</td>\n",
       "      <td>0.019096</td>\n",
       "      <td>10</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                sale_logloss_dev  rank_dev  sale_logloss_final  rank_final\n",
       "participant                                                               \n",
       "Team i486DX2            0.017583       1.0            0.017583           1\n",
       "Team R2                 0.028806       8.0            0.018008           2\n",
       "or                  10000.000000   10000.0            0.018074           3\n",
       "Team B2                 0.018119       2.0            0.018119           4\n",
       "Team Baldur             0.018242       3.0            0.018242           5\n",
       "kss                 10000.000000   10000.0            0.018253           6\n",
       "Team Lil Klick      10000.000000   10000.0            0.018322           7\n",
       "p_a_arty            10000.000000   10000.0            0.018418           8\n",
       "tEarth                  0.018669       4.0            0.018669           9\n",
       "Team MLHuskies          0.019147       5.0            0.019096          10"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sale_dev_rank = df_dev[df_dev.sale_logloss < 10000].sort_values(by='sale_logloss')[['participant', 'sale_logloss']]\n",
    "sale_dev_rank = sale_dev_rank.groupby('participant').min().sort_values(by='sale_logloss')\n",
    "sale_dev_rank['rank'] = np.arange(1, len(sale_dev_rank)+1).astype(int)\n",
    "\n",
    "sale_final_rank = df_final[df_final.sale_logloss < 10000].sort_values(by='sale_logloss')[['participant', 'sale_logloss']]\n",
    "sale_final_rank = sale_final_rank.groupby('participant').min().sort_values(by='sale_logloss')\n",
    "sale_final_rank['rank'] = np.arange(1, len(sale_final_rank)+1)\n",
    "\n",
    "sale_ranks = sale_dev_rank.merge(\n",
    "    sale_final_rank, on='participant', how='outer', suffixes=('_dev', '_final')\n",
    ").fillna(10000).sort_values(by='rank_final')\n",
    "\n",
    "sale_ranks[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "d1a3589c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.49755877971023416"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.corrcoef(click_ranks.click_logloss_dev, click_ranks.click_logloss_final)[0,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "ecd47da0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.20231272325529437"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.corrcoef(sale_ranks.sale_logloss_dev, sale_ranks.sale_logloss_final)[0,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "3987f885",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------------------------------------------------------\n",
      "Team R2\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "0        0.230859  10000.000000\n",
      "21       0.231208      0.028806\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "6        0.230858      0.018008\n",
      "37       0.231019  10000.000000\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "Team i486DX2\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "   click_logloss  sale_logloss\n",
      "2       0.228707  10000.000000\n",
      "3       0.228707      0.017583\n",
      "7       0.228707  10000.000000\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "4        0.228707      0.017583\n",
      "17       0.228707  10000.000000\n",
      "18       0.228707  10000.000000\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "Team MLHuskies\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "4        0.232083      0.019147\n",
      "18       0.232124      0.019147\n",
      "20       0.232307  10000.000000\n",
      "10       0.237185      0.029114\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "13       0.232054      0.019123\n",
      "7        0.232124      0.019140\n",
      "5        0.232307      0.019096\n",
      "20       0.237185      0.029114\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "Team B2\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "9        0.229662      0.018224\n",
      "12       0.229731      0.018224\n",
      "13       0.229862      0.018119\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "8        0.229662      0.018149\n",
      "21       0.229731      0.018224\n",
      "9        0.229862      0.018119\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "ColdWheels\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "11       0.243758      0.019872\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "12       0.243758      0.019872\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "Team Baldur\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "14       0.230864      0.018242\n",
      "15       0.230877      0.018281\n",
      "16       0.230877      0.018263\n",
      "25       0.231180  10000.000000\n",
      "23       0.231187      0.019295\n",
      "39       0.242233  10000.000000\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "22       0.230864      0.018242\n",
      "23       0.230877      0.018281\n",
      "24       0.230877      0.018263\n",
      "28       0.230975      0.018423\n",
      "30       0.231180  10000.000000\n",
      "58       0.242233  10000.000000\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "tEarth\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "22       0.233957      0.018669\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "27       0.233957      0.018669\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "Team will_go\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "24       0.232286      0.127282\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "    click_logloss  sale_logloss\n",
      "14       0.231674      0.128972\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "Team Alejandro Mosquera\n",
      "--------------------------------------------------------------------------------\n",
      "DEV\n",
      "    click_logloss  sale_logloss\n",
      "37       0.256384      0.020421\n",
      "--------------------------------------------------------------------------------\n",
      "FINAL\n",
      "   click_logloss  sale_logloss\n",
      "1       0.258088      0.020421\n",
      "--------------------------------------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "for participant in df_dev.participant.unique():\n",
    "    dev_entries = df_dev[df_dev.participant == participant]\n",
    "    final_entries = df_final[df_final.participant == participant]\n",
    "    if len(dev_entries[dev_entries.sale_logloss < 10000]):\n",
    "        print('-'*80)\n",
    "        print(participant)\n",
    "        print('-'*80)\n",
    "        print('DEV')\n",
    "        print(dev_entries[['click_logloss', 'sale_logloss']].sort_values(by='click_logloss'))\n",
    "        print('-'*80)\n",
    "        print('FINAL')\n",
    "        print(final_entries[['click_logloss', 'sale_logloss']].sort_values(by='click_logloss'))\n",
    "        print('-'*80)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "243d6ad6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f20d80b8700>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(12,6))\n",
    "ax = plt.subplot()\n",
    "df_final[df_final.click_logloss < .32].sort_values(by='click_logloss').plot(\n",
    "    kind='scatter', x='participant', y='click_logloss', rot=60, ax=ax, color='orange', s=50, alpha=.75, label='final'\n",
    ")\n",
    "df_dev[df_dev.click_logloss < .32].sort_values(by='click_logloss').plot(\n",
    "    kind='scatter', x='participant', y='click_logloss', rot=60, ax=ax, s=100, alpha=.25, label='dev', marker='+'\n",
    ")\n",
    "ax.legend(loc='best')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "f0e8994c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f1bb66e57f0>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(12,6))\n",
    "ax = plt.subplot()\n",
    "df_final.sort_values(by='click_logloss').plot(\n",
    "    kind='scatter', x='participant', y='click_logloss', rot=70, ax=ax, color='orange', s=50, alpha=.75, label='final'\n",
    ")\n",
    "df_dev.sort_values(by='click_logloss').plot(\n",
    "    kind='scatter', x='participant', y='click_logloss', rot=70, ax=ax, s=100, alpha=.25, label='dev'\n",
    ")\n",
    "ax.plot(click_skyline*np.ones(len(df_final)), 'r--', label='skyline')\n",
    "ax.plot(click_baseline*np.ones(len(df_final)), 'k--', alpha=.5, label='dummy')\n",
    "ax.legend(loc='best')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "41c63061",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f20db08c070>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(10,6))\n",
    "ax = plt.subplot()\n",
    "df_final[df_final.sale_logloss < .03].sort_values(by='sale_logloss').plot(\n",
    "    kind='scatter', x='participant', y='sale_logloss', rot=70, ax=ax, color='orange', s=50, alpha=.75, label='final'\n",
    ")\n",
    "df_dev[df_dev.sale_logloss < .03].sort_values(by='sale_logloss').plot(\n",
    "    kind='scatter', x='participant', y='sale_logloss', rot=70, ax=ax, s=100, alpha=.25, label='dev'\n",
    ")\n",
    "ax.plot(sale_skyline*np.ones(len(df_final[df_final.sale_logloss < .03])), 'r--', label='skyline')\n",
    "ax.plot(sale_baseline*np.ones(len(df_final[df_final.sale_logloss < .03])), 'k--', alpha=.5, label='dummy')\n",
    "ax.legend(loc='best')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8d094f1d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

